On Low Rank Fusion Rings

We present a method to generate all fusion rings of a specific rank and multiplicity. This method was used to generate exhaustive lists of fusion rings up to order 9 for several multiplicities. We introduce a class of non-commutative fusion rings based on a group with transitive action on a set. This generalizes the Tambara-Yamagami (TY) and Haagerup- Izumi (HI) fusion rings. We give an example of such a ring which is categorifiable and is not of TY or HI type. The structure of non-commutative fusion rings with a subgroup is reviewed, and the one-and two-particle extensions of groups are classified. A website containing data on fusion rings is introduced, and an overview of a Wolfram Language package for working with these rings is given.

==> anc/CharactersAndModularData.wl <==
(* ::Package:: *)

(* We use the FusionRingsPackage for convenience and direct access
  to the database of fusion rings *)
<<FusionRings`

Unprotect[ NoSolFound, NotFinishedIn ];
ClearAll[
	NormalizeByFirstCol,
	UnNormalizeByFirstRow,
	CharactersQ,
	FusionRingCharacters,
	NoSolFound,
  RepeatedCharacterTables,
  NotFinishedIn,
  SProposals,
  SMatrices,
  TwistFactors,
  VafaEquations,
  VafaEqn,
  SolveHomogeneousEquations,
  HomPolEqnsToMatrixSystem,
  SimplifyVariables,
  FactorListToSparseInput,
  ReMod,
  SolveModZSpace,
  SolveModZ,
  SameUpToConstantQ,
  ModularCoupleQ
];
Protect[ NoSolFound, NotFinishedIn ];


(*========================================================================
    FINDING CHARACTER TABLES
  ========================================================================
  Finding character tables of Abelian fusion rings is as easy as finding a
  matrix that diagonalizes al fusion matrices simultaneously. This is
  done by calculating the eigenspace of a random linear combination of
  the fusion matrices. Sometimes this method fails but reaplying the
  same algorithm with different random numbers will eventualy give a
  correct result.
*)

(* Check whether charTab is a correct charactertable for fusion
	ring with multiplication table multTab with accuracy acc *)
CharactersQ[ multTab_ ][ Missing[___], acc_ ] := True;
CharactersQ[ multTab_ ][ charTab_, acc_ ] := With[{
	v = Transpose[ N[ charTab, acc ] ],
	vi = Inverse[ Transpose[ N[ charTab, acc ] ] ]},
	And @@
		Table[
			DiagonalMatrixQ[ vi . mat . v, Tolerance -> Power[ 10, -acc + 1] ],
		{ mat, multTab }
	]
];

(* Attempts to find fusion ring characters of a fusion ring
	by diagonalizing random linear combination of fusion matrices.
	If process fails NoSolFound[] is returned. Option "Accuracy"
	allows to set accuracy used to check whether matrices are diagonal
	and "" *)
SetAttributes[ FusionRingCharacters, Listable ];
Options[ FusionRingCharacters ] = { "Accuracy" -> 100, "Range" -> {1,10}, "Symbolic" -> False };
FusionRingCharacters[ ring_FusionRing?FusionRingQ, OptionsPattern[] ] :=
If[
	!CommutativeQ[ring],
	Return["NonCommutativeRing"],
	With[{
		mt    = MultiplicationTable[ring],
		r     = Rank[ring],
		acc   = OptionValue["Accuracy"],
		range = OptionValue["Range"],
    sym   = OptionValue["Symbolic"]},
		Module[{
			charTab},
			charTab =
      If[ sym,
          Eigenvectors[ RandomInteger[ range, {r}] . mt ] //
          NormalizeByFirstCol,
          Eigenvectors[ RandomReal[ range, {r}, WorkingPrecision -> acc ] . N[ mt, acc ] ] //
			    NormalizeByFirstCol
      ];
			If[
				CharactersQ[ mt ][ charTab, acc ],
				If[ sym,
            charTab,
            Threshold[ charTab, Power[ 10, -acc + 1 ] ]
        ],
				NoSolFound[]
			]
		]
	]
];

(* NormalizeByFirstCol sets the first element on each row equal to 1 *)
NormalizeByFirstCol[ mat_ ] := mat / mat[[;;,1]];

(* RepeatedCharacterTables reaplies CharacterTables to all elements of
  a list of rings until all valid solution are found. A total time constraint
  (forcing the whole function to abort when time is exceeded) and an individual
  time constraint (forcing the calculation of an individual character table to
  quit when time is exceeded) are set using totalTime and time.
*)
Options[RepeatedCharacterTables] := {"Symbolic" -> False }
RepeatedCharacterTables[ ringList_, totalTime_, time_, acc_, OptionsPattern[] ] := Module[{
	range = 2,
	pos,
	newChars,
  CharacterTables,
  chars,
  sym = OptionValue["Symbolic"]},
  Options[CharacterTables] = Options[FusionRingCharacters];
  CharacterTables[ rList_, t_, subset_, ops:OptionsPattern[] ] :=
		Table[
      TimeConstrained[
        FusionRingCharacters[ rList[[j]], ops ], (* Aborts if too much time is spent *)
        t, (* Maximum time for calculation *)
        NotFinishedIn[t] ], (* Result returned after aborting *)
      { j, subset }
    ];
	TimeConstrained[
    (* First attempt at finding character tables for all rings *)
    newChars =
    chars =
      CharacterTables[ ringList, time, Range[Length[ringList]], "Accuracy" -> acc, "Symbolic" -> sym ];
    (* As long as there are rings for which no solution is found, repeat search for those rings with
      +1 range for the random numbers *)
    While[ MemberQ[ newChars, _NoSolFound ],
			pos =
        Flatten @ Position[ newChars, _NoSolFound ];
			newChars[[pos]] =
        CharacterTables[ ringList, time, pos, "Accuracy" -> acc, "Range" -> { 1, range++ }, "Symbolic" -> sym ]
		];
		newChars,
		totalTime, (* Max total time spent *)
		newChars (* Return current results for character tables if too much time spent *)
	]
];

(*========================================================================
    FINDING S-MATRICES
  ========================================================================
  S-matrices also have the property that they diagonalise the fusion
  matrices but they must also be symmetric, unitary, and have the
  property that S.S = the AntiparticleMatrix of the fusion ring
  (permutation matrix that permutes the i'th basisvector to its dual)
*)
(* S-proposals transforms a character table to
   a matrix whose rows have unit length and whose
   first column equals its first row while
   preserving the eigenvectors *)
SProposals[ eigenVecs_ ] := With[{
    tqds = Sqrt[ Total[ First[ eigenVecs ]^2 ] ]},
    (
      UnNormalizeByFirstRow /@
      Permutations[ eigenVecs ]
    ) / tqds
];

(* Where UnNormalizeByFirstRow makes the first column equal
  to the first row*)
UnNormalizeByFirstRow[ mat_ ] := mat * mat[[1]];

(* SMatrices returns a list of possible S-matrices for the fusion ring,
  where the relevant properties are checked with accuracy acc *)
SetAttributes[ SMatrices, Listable ];
SMatrices[ ring_FusionRing?FusionRingQ, acc_ ] := 
	Select[
		SProposals[ FusionRingCharacters[ ring ] ],
		(DeleteDuplicates[ Threshold[ Flatten[(# - Transpose[#])], 10^(-acc) ] ] == {0}) &&
		(DeleteDuplicates[ Threshold[ Flatten[(# . # - AntiparticleMatrix[ring])], 10^(-acc) ] ] == {0})&
	];


(*========================================================================
    FINDING T-MATRICES
  ========================================================================
  Every T-matrix is a diagonal matrix  with entries t[i] != 0 that satisfy the
  Vafa equations. The Vafa equations are a system of homogeneous equations that
  can be solved efficiently using a Smith decomposition.
*)

(* Returns sets of solutions to Vafa equations *)
SetAttributes[ TwistFactors, Listable ];
TwistFactors[ ring_FusionRing?FusionRingQ] := With[{
	vafaEquations = VafaEquations[ ring, t ],
	r = Rank[ring]},
	Prepend[ t[1] -> 1] /@
	SolveHomogeneousEquations[ vafaEquations, Rest[t/@Range[r]] , z ]
];

(* Returns Vafa equations in vars t[i] where t[1] === 1 *)
VafaEquations[ ring_FusionRing?FusionRingQ, t_Symbol ] := With[{
	r  = Rank[ring],
	mt = MT[ring] },
	Table[
		VafaEqn[ MT[ring] ][ t ][ i, j, k, l ],
		{ i, r }, { j, r }, { k, r }, { l, r }
	] //
	ReplaceAll[ t[1] -> 1 ] //
	Flatten //
	DeleteDuplicates //
	DeleteCases[True]
];

(* Vafa equation in t for integers i, j, k, l and fusion ring mult table mt *)
VafaEqn[mt_][t_Symbol][ i_Integer, j_Integer, k_Integer, l_Integer ] := With[{
  rank = Length[mt],
  d = Prepend[1] @( mt[[2;;,2;;,1]] . ( Range[ Length[mt] - 1 ] + 1 ) )}, (* Vector with i'th component \[Equal] i^* *)
  With[{
    Nijkl = Sum[ mt[[ i, j, d[[m]] ]] mt[[ k, l, m ]], { m, rank } ],
    Nijklr =
      mt[[ i, j, # ]]mt[[ l, #, d[[k]] ]] +
      mt[[ j, k, # ]]mt[[ l, #, d[[i]] ]] +
      mt[[ i, k, # ]]mt[[ l, #, d[[j]] ]] &
    },
	  Product[ Power[ t[r], Nijklr[r] ], { r, rank } ] == Power[ t[i]t[j]t[k]t[l], Nijkl ]
	]
];

(* Solves system of homogeneous equations eqnList, in variables vars with
result parametrized by param[i], GIVEN THAT NONE OF THE VARIABLES IS 0! *)
SolveHomogeneousEquations[ eqnList_, vars_, param_Symbol ] := Module[{
    newEqns, newVars, revertVars, constVecs, CSpace, monomials
	},
	{ newEqns, newVars, revertVars } = SimplifyVariables[ eqnList, vars, x ];
	{ constVecs, CSpace } = SolveModZ @@ HomPolEqnsToMatrixSystem[ newEqns, Length[vars], x ];
	monomials = Inner[ Power, param /@ Range[ Length[ # ] ], #, Times ]& /@ CSpace;
	Table[ MapThread[ Rule, { vars, Exp[ 2 Pi I v ] * monomials } ], { v, constVecs } ]
];

(* Rewrites system of equations eqns in the old variables oldVars using new single-indexed
variables s[i] and returns this system togehter with the new variables and a set of
replacement rules substituting newVars back to oldVars *)
SimplifyVariables[ eqns_List, oldVars_List, s_Symbol ] := With[{
    newVars = s /@ Range[ Length[ oldVars ] ]},
    With[{
        r = Dispatch @ MapThread[ Rule, { oldVars, newVars } ] },
		{
		    eqns/.r,
		    newVars,
		    Reverse /@ Normal[r]
		}
    ]
];

(* Returns the matrix corresponding to the linear system of equations obtained
by applying Log[#]/(2 Pi I) to the system of polynomial equations eqnList in nVars variables
s[1],...,s[nVars]. Note that even if a variable, say s[j], does not appear in any equation
nVars should still equal the total amount of variables. (otherwise s[j] will be
assigned the value of s[j+1]) *)
HomPolEqnsToMatrixSystem[ eqnList_, nVars_, s_Symbol ] := With[{
    factorLists = Map[ FactorList, (eqnList[[;;,1]]-eqnList[[;;,2]]) /. Plus -> List, {2} ],
    nEqn = Length[ eqnList ]
	},
	With[{
	    coeffList1 = factorLists[[ ;;, 1, 1, 1 ]],
	    expLists1  = factorLists[[ ;;, 1, 2;; ]],
	    coeffList2 = factorLists[[ ;;, 2, 1, 1 ]],
	    expLists2  = factorLists[[ ;;, 2, 2;; ]]},
		{
	    SparseArray[ Join @@
	        MapIndexed[
	            FactorListToSparseInput[ #1, First[#2], s ]&,
	            expLists1
	        ],
	        { nEqn, nVars }
	    ] -
	    SparseArray[ Join @@
	        MapIndexed[
	            FactorListToSparseInput[ #1, First[#2], s ]&,
	            expLists2
	        ],
	        { nEqn, nVars }
	    ],
	    	ComplexExpand[ Log[ - coeffList2 / coeffList1 ] /( 2 Pi I ) ]
		}
	]
];

FactorListToSparseInput[ list_, i_, s_Symbol ] :=
	ReplaceAll[ list, { s[j_], c_ } -> Rule[ { i, j } , c ] ];

(* Mods out real integer terms *)
SetAttributes[ ReMod, Listable ];
ReMod[ z_, i_ ] := Mod[ Re[z], i ] + I * Im[z];

(* Returns the NullSpace { v0, discreteSpace, contSpace } of the
system of linear equations with integer coefficients, mod integers,
given by mat.x \[Equal] vec. *)
SolveModZSpace[ mat_, vec_ ] := Module[{
	ZSpace, u, d, v, r, ld, newVec},
	If[ mat === { {} } || vec === {},
	    Return[ { {}, {}, {} } ]
	];
	{ u, d, v } = SmithDecomposition[ mat ];
	r = Length[ ld = DeleteCases[0] @ Diagonal @ Normal @ d  ];
	ZSpace = v[[ ;;, ;;r ]] . DiagonalMatrix[ 1 / ld ];
	newVec = ReMod[ u[[;;r]] . vec, 1];
	If[ r < Length[newVec] && FreeQ[ newVec, 0 ],
	    Message[ SolveModZSpace::nonzerocoeff, newVec, r ];
	];
	{ ZSpace . newVec, ZSpace, v[[ ;;, r+1;; ]] }
];

(* Returns a tuple { V, C } where V is a list of constant vectors
 and C is the continuous nullspace of the system of linear equations
 with integer coefficients, given by mat.x \[Equal] vec mod(Z).  *)
SolveModZ[ mat_, vec_ ] := Module[{
	v0,
	ZSpace,
	CSpace},
	{ v0, ZSpace, CSpace } = SolveModZSpace[ mat, vec ];
	If[ ZSpace === {{}},
		{ {}, CSpace },
		PrintTemporary["Determining discrete lattice of solutions"];
		{
		    (v0 + ZSpace . #)& /@ Tuples[ Range[ LCM @@ Denominator /@ ZSpace ] - 1 ],
		    CSpace
		}
	]
];

(*========================================================================
    FINDING (S,T)-COUPLES
  ========================================================================
  A fusion ring can only have an MTC if it has a couple of S-and T-Matrices
  for which there exists a constant, say c, for which (S.T)^3 = c S^2.
*)

(* Returns True if the two matrices are the same up to
   a constant factor. (with accuracy of at least acc digits *)
SameUpToConstantQ[ mat1_, mat2_, acc_ ] := With[{
	m1 = Threshold[ mat1, Power[ 10, -acc + 1 ] ],
	m2 = Threshold[ mat2, Power[ 10, -acc + 1 ] ]},
	If[
		Position[ m1, x_/; x == 0, {2} ] =!= Position[ m2, x_/; x == 0, {2} ],
		Return[False]
	];
	Length[
		DeleteDuplicates[
			Flatten[ DeleteCases[ m1, x_/; x == 0, {2} ] / DeleteCases[ m2, x_/; x == 0, {2} ] ],
			N[ #1 - #2, acc] == 0 &
		]
	] == 1
]

(* Returns True if (S,T)  satisfy (S.T)^3 = c S^2 .
NOTE That the t as an argment is a list of rational
numbers which gets converted to a proper T-matrix *)
ModularCoupleQ[ S_, t_, acc_ ] := With[{
	nS = N[S,acc],
	nT = N[ Exp[ 2 Pi I t ], acc ]},
	SameUpToConstantQ[ MatrixPower[ nS . DiagonalMatrix[nT], 3 ], MatrixPower[ nS, 2 ], acc ]
];


==> anc/SearchForFusionRings.wl <==
(* ::Package:: *)

Unprotect[ n, x ];
ClearAll[ n, x ];
Protect[ n, x ];

ClearAll[
  MatrixWith1,
  AntiparticleMatrix,
  AddAPStructure,
  InitialList,
  Orbit,
  SameOrbitQ,
  Representatives,
  SymbolicMat,
  ReplaceEquiv,
  ReplaceKnowns,
  MatrixToRules,
  ReduceUnknowns,
  AssociativityConstraints,
  SortedDiagonalConstraints,
  SDConstr,
  NSDConstr,
  SimplifyConstraints,
  GetVars,
  LeastVarsExpr,
  VarExprPairs,
  GroupExpressions,
  TowerOfExpressions,
  SimplifyVariables,
  ReplacePlus,
  ReplaceTimes,
  ReplacePower,
  ReplaceBrackets,
  PolToString,
  EqIneqQ,
  EqnToString,
  StatementToString,
  StatementListToIfString,
  VarsListToForString,
  MaxVal,
  BackTrackCCode,
  ExportCCode,
  CompileCCode,
  RunCCode,
  ImportResultsCCode,
  EvaluateExternally,
  SolveDiophEqns,
  FusionMatrices,
  SourceCode
]


(*=========================================================================
	 INITIALIZING THE MATRICES FOR ALL PARTICLE-ANTIPARTICLE COMBINATIONS
  =========================================================================
  Here we assume that left-antiparticles are also right-antiparticles
	and sort the particles such that all self-dual particles appear first
	and all particle-antiparticle pairs are grouped together and come after *)

(*  Initialise a rank 3 tensor of -1's (unknown values). Assign first particle as
	identity = vacuum *)
MatrixWith1[ rank_ ] := Module[{
	init = ConstantArray[ -1, { rank, rank, rank } ],
  id   = IdentityMatrix[ rank ] },
  init[[1,;;,;;]] = init[[;;,1,;;]] = id;
  init
];

(* Every antiparticle matrix is determined by the rank and
	the amount of self-dual particles. We group the selfdual
	particles together (diagonal 1 entries) and the pairs of
	anti-particles together ( { { 0, 1 }, { 1, 0 } } blocks.
	The selfdual particles appear first and then the pairs
	of anti-particles
*)
AntiparticleMatrix[ nSelfDual_, dim_ ] := Module[{
	mat = IdentityMatrix[ dim ]},
	Do[
		mat[[i+1;;i+2, i+1;;i+2]] = {{0,1},{1,0}},
		{ i, nSelfDual, dim - 1, 2 }
  ];
  mat
];

(* Function that adds the antiparticle structure to a
	fusion table. *)
AddAPStructure[ fusionMat_ ][ apMat_ ] := Module[{
	newMat = fusionMat },
	newMat[[2;;,2;;,1]] = apMat;
  newMat
];

(* Returns a list of fusion matrices for which the anti-particle
structure is determined *)
InitialList[ rank_ ] := Module[{
	mat = MatrixWith1[ rank ],
	APMatList },
	APMatList =
		Table[
			AntiparticleMatrix[ i, rank - 1 ],
      { i, Mod[ rank - 1, 2 ], rank, 2 }
    ];
  AddAPStructure[ mat ] /@ APMatList
];


(*=========================================================================
	 REDUCING THE SET OF UNKNOWNS USING PIVOTAL IDENTITIES
  =========================================================================
  The remaining possibilities for the structure constants
	n[a,b,c] are determined by the associativity conditions.
	There are however certain symmetries we can use to reduce
	the amount of unknown structure constants. Indeed:
	due the pivotal equations the set of structure constants
	splits up in subsets for which the structure constants are known
	to have the same value. We call these subsets orbits. Each orbit
	will have a representative who's value determines the value for
	all elements of the orbit.
	The goal of the following code is to provide replacement
	rules, replacing each structure constant by its representative
*)

(* Returns the orbit (equal struct const) of a structure constant *)
Orbit[ fusionMat_, n[a_,b_,c_] ] := With[{
	d = (* vector for which d[[i]] = dual of i *)
	Join[
		{1},
    fusionMat[[2;;,2;;,1]] . ( Range[ Length[ fusionMat ] - 1 ] + 1  )
  ]},
  {
    n[ a, b, c ],
    n[ d[[a]], c, b ],
    n[ c, d[[b]], a ],
    n[ b, d[[c]], d[[a]] ],
    n[ d[[c]], a, d[[b]] ],
    n[ d[[b]], d[[a]], d[[c]] ]
  } // DeleteDuplicates
];

(* Check whether two structure constants belong to
the same orbit *)
SameOrbitQ[ fusionMat_ ][ n1_, n2_ ] :=
	MemberQ[ Orbit[ fusionMat, n1 ], n2 ];

(* Returns a list of representatives for the orbits *)
Representatives[ fusionMat_ ] := With[{
	structConstants = fusionMat //
  Length //
  SymbolicMat //
  Flatten },
  DeleteDuplicates[ structConstants, SameOrbitQ[fusionMat] ]
];
(* Where *)
SymbolicMat[ rank_ ] := Array[ n, { rank, rank, rank } ];

(* Replace each structure constant in expression
   with its representative *)
ReplaceEquiv[ fusionMat_ ][ expression_ ] := With[{
	reps = Representatives[ fusionMat ]},
	ReplaceAll[
    expression,
    Flatten[
      Table[ (# -> rep)& /@ Rest[ Orbit[ fusionMat, rep ] ],
      { rep, reps }]
    ]
  ]
];

(* Replace each a priori known structure constant in
expression by its value *)
ReplaceKnowns[ fusionMat_ ][ expression__ ] :=
    With[{
      knowns = Cases[ MatrixToRules[ fusionMat ],
        rule_/; rule[[2]]  >= 0
      ]},
      expression/.knowns
    ];
(* Here MatrixToRules transforms a rank 3 tensor M to a
	list of rules {i,j,k} -> M[i,j,k] *)
MatrixToRules[ mat_ ] := With[{
	m = Length @ mat },
	Flatten @
		Table[ n[a,b,c] -> mat[[a,b,c]], {a,m}, {b,m}, {c,m} ]
];

(* Finally we put everything together in a simple function *)
ReduceUnknowns[ fusionMat_ ][ expr_ ] :=
	expr //
	ReplaceKnowns[fusionMat] //
	ReplaceEquiv[fusionMat] //
	DeleteCases[True];


(* =========================================================================
	 SETTING UP THE CONSTRAINTS
  =========================================================================
  The allowed values of the structure constants are primarily
  limited by the associativity constraints. For each fusion matrix,
  a matrix obtained through permutation of the elements will
  result in the same fusion ring. Therefore  we will add extra
  constraints that break the permutation symmetry of the
  elements as much as possible. We can only break this symmetry
  by looking at properties of the particles that are independent
  under permutation. The total amount of particles mapped to
  themselves by a particle ( say nID = #( non-zero n[a,i,i] for particle a) )
  is such a simple-to-calculate property. and we will demand that
  (1) all self-dual particles are sorted by increasing nID
  (2) all particle-anti-particle pairs are sorted by increasing
  sum of the pairs' nID's
  (3) within each pair the particles are sorted on their nID *)

(* Returns the associativity constraints *)
AssociativityConstraints[ fusionMat_ ] := With[{
	dim = Length[ fusionMat ]
	},
	DeleteDuplicates @
		Map[
			Sort,
			Simplify @
			ReduceUnknowns[fusionMat] @
			Flatten @
			Table[
				Sum[ n[a,b,e]*n[e,c,d], {e,dim} ] == Sum[ n[a,f,d]*n[b,c,f], {f,dim} ],
				{a,2,dim}, {b,2,dim}, {c,2,dim}, {d,2,dim}
      ]
    ]
];

(* Advanced constraints on the self-dual and non-selfdual particles + symmetry breaking
  for the first self-dual and first non-self-dual particle *)
SortedDiagonalConstraints[ fusionMat_ ] := With[{
	rank = Length[ fusionMat ],
	nSD = Tr[fusionMat[[;;,;;,1]]]
	},
	ReduceUnknowns[fusionMat] @
	Flatten @ {
		Table[ SDConstr[ a, i, i + 1 ], { a, 2, nSD }, { i, a + 1, nSD - 1} ],
		Table[ NSDConstr[ a, i, i + 2, nSD ], { a, nSD + 1 , rank, 2 }, { i, a + 2, rank - 2, 2 } ],
		Table[ Sum[ n[ 2, i, i ], { i, 2, nSD }] >= Sum[n[ a, i, i ], { i, 2, nSD }], { a, 3, nSD } ],
		Table[ Sum[ n[ nSD + 1, i, i ], { i, nSD + 1, rank, 2 }] >= Sum[ n[ a, i, i ], { i, nSD + 1, rank, 2 }], { a, nSD + 3, rank, 2 } ]
	}/.{ n[__] >= 0 -> True, 0 <= n[__] -> True }
]

(* Constraint between N[ a, i, i ]  && N[ a, j, j ] for selfdual particles a *)
SDConstr[ 2, i_, j_ ] :=
	n[ 2, i, i ] <= n[ 2, j, j ];
SDConstr[ a_, i_, j_ ] :=
	Or[
		Or @@ Table[ n[ b, i, i ] != n[ b, j, j ], { b, 2, a - 1 } ],
		n[ a, i, i ] <= n[ a, j, j ]
	];

(* Constraint between N[ a, i, i ]  && N[ a, j, j ] for non-selfdual particles a *)
NSDConstr[ a_, i_, j_, nsd_ ] :=
	If[ a == nsd + 1,
		n[ a, i, i ] <= n[ a, j, j ],
		Or[
			Or @@ Table[ n[ b, i, i ] != n[ b, j, j ], { b, nsd + 1, a - 2 } ] ,
			n[ a, i, i ] <= n[ a, j, j ]
		]
	];
(* Since we only deal with polynomials in the unknowns and simple logic it is safe to use Simplify *)
SimplifyConstraints[ constraints_ ] :=
  Map[ Expand @* Simplify, constraints ] // DeleteCases[True];


(* =========================================================================
	  GROUPING AND SORTING THE EQUATIONS BY # OF VARIABLES
   =========================================================================
*)
(* GetVars returns all the variables of the form s[i__] in an expression,
  where possibly a list of excluded variables is given.
  The "LevelSpec" option allows you to control to what depth you want
  to search for variables *)
Options[GetVars] = {"LevelSpec" -> Infinity};
GetVars[ expression_, s_Symbol, OptionsPattern[] ] := With[{
	n = OptionValue["LevelSpec"]},
	Cases[ expression, s[i__], n ] //
	DeleteDuplicates //
	Sort
];

GetVars[ expression_, s_Symbol, excludedVars_List, OptionsPattern[] ] := With[{
	n = OptionValue["LevelSpec"]},
	Cases[ expression, s[i__]/; FreeQ[excludedVars, s[i] ], n ] //
	DeleteDuplicates //
	Sort
];

(* LeastVarsExpr returns the expression containing the least amount
  of different variables, where possibly a list of variables to ignore
  is given.
  The "LevelSpec" option allows you to control to what depth you want
  to take variables into account *)
Options[LeastVarsExpr] = Options[GetVars];
LeastVarsExpr[ exprList_List, s_Symbol, ops:OptionsPattern[] ] := With[{
	l = Length[ GetVars[ #, s, ops ] ]& /@ exprList },
	exprList[[ FirstPosition[ l, Min[l] ][[1]] ]]
];

LeastVarsExpr[ exprAsso_Association, s_Symbol, ops:OptionsPattern[] ] := With[{
	l = Length[ GetVars[ #, s, ops ] ]& /@ exprAsso },
	FirstPosition[ l, Min[l] ][[1]]
];

LeastVarsExpr[ exprList_List, s_Symbol, excludedVars_List, ops:OptionsPattern[] ] := With[{
	l = Length[ GetVars[ #, s, ops ] ]& /@ exprList },
	exprList[[ FirstPosition[ l, Min[l] ][[1]] ]]
];

LeastVarsExpr[ exprAsso_Association, s_Symbol, excludedVars_List, ops:OptionsPattern[] ] := With[{
	l = Length[ GetVars[ #, s, excludedVars, ops ] ]& /@ exprAsso },
	FirstPosition[ l, Min[l] ][[1]]
]

(* VarExprPairs returns a sorted list of couples {V[i],E[i]} where each
  E[i] is the expression with the least amount of variables, given that
  all variable in V[i-1] are ignored. The V[i] are lists of variables in
  the respective E[i], without the variables already contained in V[i-1] ...
  V[1]. Note that V[i] is empty if E[i] contains no new unknowns.*)
Options[VarExprPairs] = Options[GetVars];
VarExprPairs[ expressions_List, s_Symbol, ops:OptionsPattern[] ] := Block[{
	$IterationLimit = Infinity},
	Module[{
	  SowExprVarPairs,
	  asso = Association @@ Table[ i -> expressions[[i]], { i, Length[expressions] } ] },
		SowExprVarPairs[ a_Association, excludedVars_List ] :=
		If[ Length[ a ] > 1,
			With[{
				minKey = LeastVarsExpr[ a, s, excludedVars, ops ]},
				Sow[ { a[ minKey[[1]] ] }, "expr" ];
				SowExprVarPairs[
					KeyDrop[ a, minKey ],
					Join[
						excludedVars,
						Sow[ GetVars[ a[ minKey[[1]] ], s, excludedVars, ops ], "vars"]
					]
				]
			],
			Sow[ {a[[1]]}, "expr" ]; Sow[ GetVars[ a[[1]], s, excludedVars, ops ], "vars" ]
		];
    Reverse /@ Transpose[ Reap[ SowExprVarPairs[ asso, {} ] ][[2]]/.(i_ -> expr_) -> expr ]
	]
];

(* GroupExpressions returns a list of tuples { V[i], {E[i,1], ..., E[i,ni]} }
where the E[i,nj] are expressions whose unknowns are given by V[i], given that
the unknowns in V[i-1],...,V[1] are ignored *)
GroupExpressions[ { x_ } ] := { x };

GroupExpressions[ { { vars1_, constr1_ }, { vars2_, constr2_ } } ] :=
	If[ vars2 === {},
		{ { vars1, Join[ constr1, constr2 ] } },
		{ { vars1, constr1 }, { vars2, constr2 } }
	];

GroupExpressions[ { { vars1_, expr1_ }, { vars2_, expr2_ }, r__ } ] :=
	If[ vars2 === {},
		GroupExpressions[{ { vars1, Join[ expr1, expr2 ] }, r } ],
		Join[ { { vars1, expr1 } }, GroupExpressions[ { { vars2, expr2 }, r } ] ]
	];


(* TowerOfExpressions combines VarExprPairs with GroupExpressions and
  removes redundant data. *)
Options[TowerOfExpressions] = Options[GetVars];
TowerOfExpressions[ exprList_, s_, ops:OptionsPattern[] ] :=
		VarExprPairs[ exprList, s, ops ] //
		GroupExpressions //
		DeleteCases[ { {}, _ } ];

(* SimplifyVariables returns a tripple of equations in newly, single
indexed variables s[i], a list of newly single indexed variables, and
a list of rules that map the old variables to the new ones. *)
SimplifyVariables[ eqns_List, oldVars_List, s_Symbol ] := With[{
    newVars = s /@ Range[ Length[ oldVars ] ]},
    With[{
        r = Dispatch @ MapThread[ Rule, { oldVars, newVars } ] },
		{
		    eqns/.r,
		    newVars,
		    Reverse /@ Normal[r]
		}
    ]
];


(*=========================================================================
	 SOLVING DIOPHANTINE EQUATIONS
  =========================================================================
  Now the only thing that remains is to solve for the variables in
  the set of constraints. We do this by exporting the equations
  to C-code. *)

(* Replace various structures in equations by their C counterparts
	(as strings) *)
ReplacePlus[expr_] :=
	expr/.Plus[a_,b__] :> Riffle[{a,b}," + "];
ReplaceTimes[expr_]:=
	expr/.Times[a_,b__] :> Riffle[{a,b}," * "];
ReplacePower[expr_]:=
	expr/.Power[a_,b__] :> Riffle[ConstantArray[a,b]," * "];
ReplaceBrackets[s_Symbol][expr_]:=
	expr/.s[i_] :> SymbolName[s]<>"_"<>ToString[i];

(* Convert a polynomial with variables of the form s[i] to C string *)
PolToString[ i_Integer, s_Symbol ]:=
	ToString[i];
PolToString[ pol_, s_Symbol ] :=
	StringJoin @@
		ToString /@ ({
			pol //
			Expand//
			ReplacePlus//
			ReplaceTimes//
			ReplacePower//
			ReplaceBrackets[s]
			}// Flatten
		);

(* Checks whether a Mathematica expression is an equality or inequality *)
ClearAll[ EqIneqQ ];
EqIneqQ[x_] := With[ {
	h = Head[x]},
	Or[
		h === Equal,
		h === LessEqual,
		h === GreaterEqual,
		h === Less,
		h === Greater,
		h === Unequal
	]
];

(* Converts an equation/inequality in vars s[i] to a string of C-code *)
EqnToString[ s_Symbol ][ eqn_?EqIneqQ ] := With[{
	lhs = PolToString[ eqn[[1]], s ],
	rhs = PolToString[ eqn[[2]], s ],
	str = Which[
		Head[eqn] === Equal, " == ",
		Head[eqn] === LessEqual, " <= ",
		Head[eqn] === GreaterEqual," >= ",
		Head[eqn] === Less," < ",
		Head[eqn] === Greater," > ",
		Head[eqn] === Unequal, " != "
	]},
	StringJoin[ lhs, str, rhs ]
];

(* Convert a logical statement using Not, And, Or as connectives and
	equations, symbols, booleans and integers as variables to a string of C code *)
StatementToString[s_Symbol][ expr_ ] := With[ {
	h = Head[ expr ]},
	Which[
		EqIneqQ[ expr ], StringJoin[ " ( ", EqnToString[s][ expr ], " ) " ],
		h === Not,  StringJoin[ " !( ", StatementToString[s][Identity@@expr], " ) "],
		h === And, StringJoin[" ( " , StringJoin @@ Riffle[ StatementToString[s] /@ ( List @@ expr ), " && "] , " ) " ],
		h === Or, StringJoin[" ( " , StringJoin @@ Riffle[ StatementToString[s] /@ ( List @@ expr ), " || "] , " ) " ],
		h === Integer, ToString[ expr ],
		h === True, "1",
		h === Symbol, ToString[ expr ],
		h === False, Throw[ "Expression is false by default!"]
	]
]

(* Convert a list of statements to an if clause in C *)
StatementListToIfString[ s_Symbol ][ sys_List ] := With[{
	stringList = StatementToString[s] /@ sys },
	"if( " <> StringJoin @@ Riffle[ stringList, " &&\n" ] <> " )\n"
];

(* Converts a list of variables to a list of for loop strings in C *)
VarsListToForString[ s_Symbol, {rMin_,rMax_}, maxVal_ ][ vars_List ] := With[{
	stringList = ReplaceBrackets[s][vars] },
	With[{
		type = Which[
			maxVal<2^15, "int ",
			maxVal<2^31, "long int ",
			True, Throw[rangeOutOfBounds]
		]},
		StringJoin @@
			Map[
				StringJoin[ "for( ", type, #, " = ", ToString[rMin], "; ", #, " < ", ToString[rMax+1], "; ", #, "++ )\n" ]&,
				stringList
			]
	]
];

(*  Returns at least the largest number that can ocur in calculations with the
	list of of equations eqns given that we can substite any number between rMin and
	rMax for any of the unknowns. This is needed to choose the right C datatype
	for string the numbers *)
MaxVal[ statementsList_List, s_Symbol, { rMin_Integer, rMax_Integer } ] := With[{
	worstCaseExpressions = ( List @@@ Select[ Flatten[statementsList], EqIneqQ ] ) /. i_Integer -> Abs[i],
	maxVal = Max[ Abs[rMin], Abs[rMax] ] },
	Max[ worstCaseExpressions /. s[i__] -> maxVal ]
]

(* Returns an association with 3 values:
  "Code" -> string that, when compiled as C-code, writes a file
  "results.dat" in the directory dir that contains all solutions
  to eqns, in the variables vars, given that eacht variable is an
  integer lying between rMin and rMax,
  "Variables" -> The list of single indexed variables used in the code,
  "RevertVariables" -> List of replacement rules that convert old variables
  to new ones *)
BackTrackCCode[ eqns_List, vars_List, range:{rMin_Integer,rMax_Integer}, dir_String ] := Module[{
	varsList,
	statementsList,
	newEqns,newVars,revertVars},
	{ newEqns, newVars, revertVars } = SimplifyVariables[ eqns, vars, x ];
	{ varsList, statementsList } = Transpose @ TowerOfExpressions[ newEqns, x ] ;
	With[ {
		nVars = Length @ Flatten @ varsList,
		varsString = ToString @ ReplaceBrackets[x] @ Flatten @ varsList,
		revertVarsString = ToString @ ReplaceBrackets[x] @ revertVars,
		maxVal = MaxVal[ statementsList, x, range ] },
		<| "Code" ->
		StringJoin[
	    "#include<stdio.h>\n",
	    "// Variables: ", revertVarsString ,"\n\n",
      "int main(){\n",
      "FILE * fp = fopen(\""<>FileNameJoin[{dir,"results.dat"}]<>"\",\"w+\");\n",
      StringJoin @@
        MapThread[
        	StringJoin,
        	{ VarsListToForString[ x, range, maxVal ] /@ varsList, StatementListToIfString[x] /@ statementsList }
        ],
      "fprintf( fp, \"", StringJoin @@ ConstantArray[ "%i ", nVars - 1 ] , "%i\\n\",",
      StringTake[ varsString, { 2, -2 } ], ");\n",
      "fclose( fp );\n",
      "return 0;\n",
      "}"
		],
		"Variables" -> Flatten @ varsList,
		"RevertVariables" -> revertVars
		|>
	]
];

(* Exports a string to C code under the name "source.c"
  in directory dir*)
ExportCCode[ code_String, dir_String ] := With[{
  path = FileNameJoin[ { dir, "source.c" } ] },
  Export[ path, code, "Text" ]
];

(* Compiles C-code "source.c" in dir to executable
  file "executable"*)
CompileCCode[ dir_String ] := Module[{
	source = FileNameJoin[ { dir, "source.c" } ],
	output = FileNameJoin[ { dir, "executable" } ]},
	Run @
	StringJoin[
	  "gcc ", source, " -o ", output, " -Ofast"
	]
];

(* Runs "exectuable" in dir *)
RunCCode[ dir_String ] := Module[{
  pathOfExec = FileNameJoin[ { dir, "executable" } ]},
  Run @ pathOfExec
];

(* Imports data from file "data.dat" in dir and returns
  list of lists of replacement rules that map the variables
  in vars to the values given by the rows of integers in
  "data.dat"*)
ImportResultsCCode[ vars_, dir_String ] :=
	Map[
	  MapThread[ Rule, { vars, # } ]&,
	  Import[ FileNameJoin[ { dir, "results.dat" } ] ]
	];

(* EvaluateExternally exports, compiles, runs and imports
  the results from a string of C code, printing appropriate data
  on the progress *)
EvaluateExternally[ sourceCode_String, dir_, vars_ ] := (
	Print[ "Temporary files are stored in " <> dir ];
	EchoTiming[
	ExportCCode[ sourceCode, dir];

	If[ 0 == CompileCCode[ dir ],
		PrintTemporary[ "C code succesfully compiled." ],
		Print["CompilationError."]
	];

	If[ 0 == RunCCode[ dir ],
	    PrintTemporary[ "C code finished executing. Importing results." ],
	    Print["ExecutionError"]
	];
	, "Running C-code"];
	EchoTiming[
	ImportResultsCCode[ vars, dir ],
	  "Importing results C-code"
	]
);

(* SolveDiophEqns solves a list of equations eqns in the
  variables vars, where each var can take integer values
  between rMin and rMax. It does so by externally evaluating
  C-code *)
SolveDiophEqns[ eqns_List, vars_List, {rMin_,rMax_} ] := Module[{
  dir, CString, newVars, revertVars },

	dir = CreateDirectory[];
	{ CString, newVars, revertVars } = EchoTiming[ Values @ BackTrackCCode[ eqns, vars, { rMin, rMax }, dir ], "Creating C-code"];

	EchoTiming[ReplaceAll[ #, revertVars ]& @
	  EvaluateExternally[ CString, dir , newVars ],
	  "External evaluation + backsubstitution"
	]
];


(* Returns all fusion matrices of rank r, multiplicity m, amount of pairs of antiparticles nNSD for 
   function that puts extra constraints on the structure constants func *)
FusionMatrices[ r_, m_, nNSDPairs_, func_ ] := With[{
	fusionMat = InitialList[ r ][[ - 1 - nNSDPairs ]],
	symbolicMat = Array[ n, { r, r, r } ] },
	With[{
		constr = EchoTiming[ SimplifyConstraints[ Flatten @ {  AssociativityConstraints[fusionMat], func[fusionMat] } ] /. If[ m == 1, a_^p_ :> a, {}], "Determining Constraints" ] },
		ReduceUnknowns[ fusionMat ][ symbolicMat ] /. ( SolveDiophEqns[ constr, GetVars[ constr, n ], { 0, m } ] )
	]
]

(* Returns the C-code used by the function FusionMatrices *)
SourceCode[ r_, m_, nNSDPairs_, func_, dir_ ] := Module[{
	fusionMat,
	constr},
	fusionMat = InitialList[ r ][[ - 1 - nNSDPairs ]];
	constr = SimplifyConstraints[ Flatten @ {  AssociativityConstraints[fusionMat], func[fusionMat] } ]/.If[ m == 1, a_^p_ :> a, {}];
	BackTrackCCode[ constr, GetVars[ constr, n ], { 0, m }, dir ]
]

